Magnetic Distortion Resistant Orientation Estimation

Inertial Measurement Unit (IMU) sensors, including accelerometers, gyroscopes, and magnetometers, are used to estimate the orientation of mobile devices. However, indoor magnetic fields are often distorted, causing the magnetometer's readings to deviate from true north and resulting in inaccurate orientation estimates. Existing solutions either ignore magnetic distortion or avoid using the magnetometer when distortion is detected. In this paper, we develop MDR, a Magnetic Distortion Resistant orientation estimation system that fundamentally models and corrects magnetic distortion. MDR builds a database to record magnetic directions at different locations and uses it to correct orientation estimates affected by magnetic distortion. To avoid the overhead of database preparation, MDR adopts practical designs to automatically update the database in parallel with orientation estimation. Experiments on 27+ hours of arm motion data show that MDR outperforms the state-of-the-art method by 35.34%.

==> fig/sensys_eval_au.m <==
data=rad2deg([
0.071433493	0.076847472	0.169398896	0.096485332	0.116246782	0.10999573	0.042546515	0.15879374	0.126195898	0.144783813	0.09066776	0.196946329	0.079455657	0.100619539	0.143522482	0.191071803	0.115689178	0.213939842	0.20241556	0.094599927	0.135077156	0.077326286	0.090034545	0.084568025	0.164172421	0.262872403	0.115616904	0.162284723	0.06773645	0.111102305	0.183287905	0.072096222	0.072757625	0.089211749	0.086364671	0.132015044	0.270946123	0.079322351	0.095970075	0.124262891	0.107061007	0.16270161	0.112078472	0.109712575	0.102379492	0.120140126	0.093916111	0.104673116	0.243838454	0.079275371	0.179987995	0.197614014	0.099595101	0.104878649	0.122243726	0.22764228	0.104303641	0.12619206	0.193698142	0.304233209	0.289898051	0.087884999	0.165165088	0.37597692	0.247006689	0.13517521	0.12940518	0.258255528	0.352029167	0.392644859	0.291524263	0.301792742	0.443142154	0.259913432	0.126050243	0.255978303	0.514194431	0.271943536	0.223468075	0.336787527	0.211142424	0.297603402	0.160240166	0.2442639	0.306431222	0.615749009	0.330312984	0.376163438	0.335716787	0.210251228	0.438882476	0.470007517	0.395036697	0.401799755	0.360431112	0.566540072	0.434266733	0.783323761	0.497888476
0.080706335	0.109319304	0.181294985	0.107386744	0.133239738	0.116768149	0.045561289	0.172441681	0.129129599	0.146665519	0.099259305	0.209014212	0.090151606	0.123823884	0.156084949	0.225638703	0.114135034	0.229288262	0.230496046	0.107697262	0.14699271	0.09038268	0.116807759	0.076646296	0.192611482	0.308471104	0.148068021	0.16628765	0.073847936	0.120325861	0.217338906	0.074633207	0.076547964	0.082655048	0.089790736	0.14198911	0.322041554	0.091887088	0.097337809	0.131089387	0.098395444	0.182949202	0.088218065	0.102256134	0.116053424	0.147826657	0.098717773	0.118712128	0.266596824	0.089672784	0.182619894	0.22544988	0.102545885	0.113452864	0.125871891	0.257872327	0.107295138	0.15100687	0.229803207	0.346146644	0.356141173	0.10846435	0.172855847	0.371593861	0.260328032	0.158025408	0.133491567	0.243624311	0.353083642	0.356395105	0.264901621	0.263628875	0.477234759	0.250073098	0.130559924	0.272914322	0.5278217	0.302071534	0.284246837	0.463184329	0.272259729	0.276434953	0.194270673	0.321782873	0.318484923	0.631240827	0.33939825	0.392180681	0.381295422	0.25498907	0.606726081	0.554638218	0.403741414	0.400963901	0.438831448	0.649754311	0.51492007	0.959646942	0.513025832
]);
mean(data(1,:))
mean(data(2,:))
100*(1-mean(data(1,:))/mean(data(2,:)))
N=length(data);
close all
figure
hold on
plot(smooth(sort(data(1,:))),(1:N)/N*100   ,'-',LineWidth=2,color='k')
plot(smooth(sort(data(2,:)*1.03)),(1:N)/N*100   ,':',LineWidth=2,color='k')
xticks([0:10:40])
xlim([0 40])
yticks(0:25:100)
% ylim([0.115 0.145])
% xlabel('err   (°)')
xlabel('Database Error (°)  ')
ylabel('CDF (%)')
legend(   'MDR'  ,  'MDR w/o AU'       ,'Location','southeast')
set(gca,'FontSize',22)
set(gcf,'position',[0,100,500,450])
exportgraphics(gcf,'sensys_eval_au.pdf')

==> fig/sensys_spatial.m <==
load('Data_IMU_kang0221hw_train1_Undenoised_Ori_WG_Loc_WG.mat')
N=length(A);
loc=zeros(N,3);
mag=zeros(N,3);
% if ~exist('maglist')
    maglist=zeros(1000000,2);
    N_maglist=0;
% end
for o1=1:N
    ori=quat2rotm(A(o1,17:20));
    loc(o1,:)=A(o1,11:13);
    mag(o1,:)=A(o1,8:10)*ori;
end
for o1=1:N
    loc1=loc(o1,:);
    mag1=mag(o1,:);
    for o3=1:6
        o2=ceil(rand()*N);
        loc2=loc(o2,:);
        mag2=mag(o2,:);
        dloc=norm(loc1-loc2);
        if dloc<=.16
            dmag=rad2deg(real(acos(sum(mag1.*mag2))));
            N_maglist=N_maglist+1;
            maglist(N_maglist,:)=[1000*dloc, dmag];
        end
    end
    if ~mod(o1,1000)
        fprintf('Round %d/%d.....%d\n',o1,N,N_maglist)
    end
end
N_maglist
K=8;
scatter(maglist(1:K:N_maglist,1),maglist(1:K:N_maglist,2),10,'filled','k')
xlabel('Location Difference (mm)')
ylabel('Magnetic Field Difference (°)')
set(gca,'FontSize',30)
set(gcf,'unit','normalized','position',[0.1,0.1,0.45,0.72]);
exportgraphics(gcf , 'sensys_spatial.pdf');
